Asymptotic estimates for roots of the cuboid characteristic equation in the linear region

A perfect cuboid is a rectangular parallelepiped whose edges, whose face diagonals, and whose space diagonal are of integer lengths. The second cuboid conjecture specifies a subclass of perfect cuboids described by one Diophantine equation of tenth degree and claims their non-existence within this subclass. This Diophantine equation is called the cuboid characteristic equation. It has two parameters. The linear region is a domain on the coordinate plane of these two parameters given by certain linear inequalities. In the present paper asymptotic expansions and estimates for roots of the characteristic equation are obtained in the case where both parameters tend to infinity staying within the linear region. Their applications to the cuboid problem are discussed.

==> anc/strategy_formulas_03.txt <==
Q_tptq:=-2970*a_11^2*tp^10*tq^10*a_22^2+9360*a_11^2*tp^9*a_12*tq^11*a_22^3-19110*a_11^2*tp^8*a_12^2*tq^12*a_22^4+26460*a_11^2*tp^7*a_12^3*tq^13*a_22^5-25200*a_11^2*tp^6*a_12^4*tq^14*a_22^6+9690*a_11^3*tp^4*a_12^6*tq^16*a_22^9-45*a_11^2*tp^12*a_21^2*tq^8-540*a_11^2*tp^11*a_21*tq^9*a_22+t^10-tq^10*tp^10+10*a_11^9*tp^19*a_21^9*tq-a_12^10*tq^20*a_22^10-167960*a_11^9*tp^9*a_12*tq^11*a_22^10-125970*a_11^8*tp^8*a_12^2*tq^12*a_22^10-77520*a_11^7*tp^7*a_12^3*tq^13*a_22^10-38760*a_11^6*tp^6*a_12^4*tq^14*a_22^10-15504*a_11^5*tp^5*a_12^5*tq^15*a_22^10-4845*a_11^4*tp^4*a_12^6*tq^16*a_22^10-1140*a_11^3*tp^3*a_12^7*tq^17*a_22^10-190*a_11^2*tp^2*a_12^8*tq^18*a_22^10-20*a_11*tp*a_12^9*tq^19*a_22^10-1432080*a_11^8*tp^11*a_21*tq^9*a_22^7+(a_11^8*tp^16*a_21^8-15120*a_11^6*tp^11*a_21*tq^5*a_22-68640*a_11^3*tp^7*a_21*tq^9*a_22^6+56056*a_11^5*tp^7*a_12*tq^9*a_22^6+102960*a_11^4*tp^7*a_21*tq^9*a_22^7+tq^8*tp^8+16016*a_11^6*tp^6*a_22^10*tq^10+12870*a_11^8*tp^8*a_22^8*tq^8-8*a_12*tq^9*tp^7*a_22+28*a_12^2*tq^10*tp^6*a_22^2-56*a_12^3*tq^11*tp^5*a_22^3+20*a_21^3*tq^7*tp^9*a_22+180180*a_11^9*tp^10*tq^6*a_22^5-77220*a_11^8*tp^8*a_12^2*tq^8*a_22^6-68640*a_11^7*tp^7*a_12^3*tq^9*a_22^6-48048*a_11^6*tp^6*a_12^4*tq^10*a_22^6-26208*a_11^5*tp^5*a_12^5*tq^11*a_22^6-10920*a_11^4*tp^4*a_12^6*tq^12*a_22^6-3360*a_11^3*tp^3*a_12^7*tq^13*a_22^6-720*a_11^2*tp^2*a_12^8*tq^14*a_22^6-96*a_11*tp*a_12^9*tq^15*a_22^6+16*a_11^8*tp^15*a_21^7*a_22*tq+120*a_11^8*tp^14*a_21^6*a_22^2*tq^2+560*a_11^8*tp^13*a_21^5*a_22^3*tq^3+1820*a_11^8*tp^12*a_21^4*a_22^4*tq^4+4368*a_11^8*tp^11*a_21^3*a_22^5*tq^5+8008*a_11^8*tp^10*a_21^2*a_22^6*tq^6+11440*a_11^8*tp^9*a_21*a_22^7*tq^7+32760*a_11^3*tp^5*a_12*tq^11*a_22^8-308880*a_11^7*tp^9*a_12*tq^7*a_22^4+540*a_11*tp^2*a_12^8*tq^14*a_22^5-60060*a_11^5*tp^9*a_21^3*tq^7*a_22^6+32*a_11^6*tp^15*a_21^9*a_22*tq+240*a_11^6*tp^14*a_21^8*a_22^2*tq^2+1120*a_11^6*tp^13*a_21^7*a_22^3*tq^3+3640*a_11^6*tp^12*a_21^6*a_22^4*tq^4+8736*a_11^6*tp^11*a_21^5*a_22^5*tq^5+16016*a_11^6*tp^10*a_21^4*a_22^6*tq^6+22880*a_11^6*tp^9*a_21^3*a_22^7*tq^7+25740*a_11^6*tp^8*a_21^2*a_22^8*tq^8+22880*a_11^6*tp^7*a_21*a_22^9*tq^9+8736*a_11^5*tp^5*a_12*tq^11*a_22^10-120*a_11^7*tp^14*a_21^6*tq^2*a_22+392*a_11^6*tp^13*a_21^5*tq^3*a_22-840*a_11^7*tp^13*a_21^5*tq^3*a_22^2+2548*a_11^6*tp^12*a_21^4*tq^4*a_22^2-3640*a_11^7*tp^12*a_21^4*tq^4*a_22^3+10192*a_11^3*tp^5*a_12^3*tq^11*a_22^6-3640*a_11^3*tp^4*a_12^4*tq^12*a_22^7-300*a_11*tp^2*a_12^4*tq^14*a_22^9-36036*a_21^4*tq^6*tp^10*a_11^5*a_22^5+231660*a_11^7*tp^8*a_12^2*tq^8*a_22^5-6*a_11^10*tp^16*a_21^6-9240*a_11^3*tp^8*tq^8*a_22^3-720*a_11^3*tp^9*a_12*tq^7-5544*a_11*tp^6*tq^10*a_22^5-60060*a_11^5*tp^6*tq^10*a_22^9+205920*a_11^7*tp^10*tq^6*a_22^3-270270*a_11^8*tp^10*tq^6*a_22^4+720*a_11^7*tp^13*a_21^3*tq^3-98280*a_11^8*tp^11*a_21*tq^5*a_22^3+81900*a_11^9*tp^11*a_21*tq^5*a_22^4-616*a_11^3*tp^10*a_21^2*tq^6*a_22-3080*a_11^3*tp^9*a_21*tq^7*a_22^2-16016*a_11^3*tp^6*a_12^2*tq^10*a_22^5+15400*a_11^3*tp^7*a_12*tq^9*a_22^4+56160*a_11^7*tp^11*a_21*tq^5*a_22^2-1080*a_11*tp^5*a_12^5*tq^11*a_22^2+60060*a_11^4*tp^9*a_21^3*tq^7*a_22^5+6600*a_11^2*tp^9*a_21^3*tq^7*a_22^3-19800*a_11^3*tp^7*a_12^3*tq^9*a_22^2-77220*a_11^5*tp^8*a_21^2*tq^8*a_22^7+6300*a_11^9*tp^13*a_21^3*tq^3*a_22^2+10920*a_11^4*tp^11*a_21^5*tq^5*a_22^3+5940*a_11^3*tp^8*a_12^2*tq^8*a_22+2730*a_11^4*tp^12*a_21^6*tq^4*a_22^2-24570*a_11^8*tp^12*a_21^2*tq^4*a_22^2+3640*a_11^4*tp^4*a_12^2*tq^12*a_22^10+1120*a_11^3*tp^3*a_12^3*tq^13*a_22^10+240*a_11^2*tp^2*a_12^4*tq^14*a_22^10+32*a_11*tp*a_12^5*tq^15*a_22^10-4368*a_11^2*tp^5*a_12^3*tq^11*a_22^5+231660*a_11^8*tp^9*a_12*tq^7*a_22^5-1260*a_11^4*tp^10*tq^6-504*a_12*tq^11*tp^5*a_22^5-270*a_11^2*tp^8*a_12^2*tq^8-8*a_11^7*tp^15*a_21^7*tq+30*a_11^4*tp^14*a_21^8*tq^2-83160*a_11^6*tp^10*tq^6*a_22^2-60*a_11*tp^7*a_12^3*tq^9+280*a_11^2*tp^9*a_21*tq^7*a_22-3080*a_11^2*tp^7*a_12*tq^9*a_22^3-28600*a_11^3*tp^9*a_21^3*tq^7*a_22^4+4620*a_11^2*tp^6*a_12^2*tq^10*a_22^4+30*a_11^2*tp^12*a_21^6*tq^4-8*a_11*tp^9*a_21*tq^7-72072*a_11^5*tp^8*tq^8*a_22^5-56*a_11^5*tp^13*a_21^5*tq^3+70*a_12^4*tq^12*tp^4*a_22^4-56*a_12^5*tq^13*tp^3*a_22^5-24024*a_11^5*tp^6*a_12^2*tq^10*a_22^7+840*a_11^4*tp^11*a_21^3*tq^5*a_22+23760*a_11^2*tp^7*a_21*tq^9*a_22^5+9360*a_11^7*tp^12*a_21^2*tq^4*a_22-3780*a_11^8*tp^13*a_21^3*tq^3*a_22+49140*a_11^4*tp^5*a_12^5*tq^11*a_22^5+280*a_11*tp^7*a_12*tq^9*a_22^2-616*a_11*tp^6*a_12^2*tq^10*a_22^3+840*a_11*tp^5*a_12^3*tq^11*a_22^4+16380*a_11^3*tp^4*a_12^6*tq^12*a_22^5-96*a_11^10*tp^15*a_21^5*a_22*tq-720*a_11^10*tp^14*a_21^4*a_22^2*tq^2-3360*a_11^10*tp^13*a_21^3*a_22^3*tq^3-10920*a_11^10*tp^12*a_21^2*a_22^4*tq^4-26208*a_11^10*tp^11*a_21*a_22^5*tq^5-68640*a_11^3*tp^6*tq^10*a_22^7-1260*a_11*tp^3*a_12^7*tq^13*a_22^4+205920*a_11^6*tp^9*a_12*tq^7*a_22^3-3120*a_11*tp^4*a_12^2*tq^12*a_22^7+11440*a_11^7*tp^7*a_12*tq^9*a_22^8+8008*a_11^6*tp^6*a_12^2*tq^10*a_22^8+4368*a_11^5*tp^5*a_12^3*tq^11*a_22^8+1820*a_11^4*tp^4*a_12^4*tq^12*a_22^8+560*a_11^3*tp^3*a_12^5*tq^13*a_22^8+120*a_11^2*tp^2*a_12^6*tq^14*a_22^8+16*a_11*tp*a_12^7*tq^15*a_22^8-520*a_11^3*tp^12*a_21^6*tq^4*a_22-68640*a_11^9*tp^9*a_12*tq^7*a_22^6-9100*a_11^3*tp^4*a_12^2*tq^12*a_22^9-1260*a_11^5*tp^13*a_21^7*tq^3*a_22^2-6*a_12^10*tq^16*a_22^6-18720*a_11^2*tp^5*a_12*tq^11*a_22^7-77220*a_11^5*tp^7*a_21*tq^9*a_22^8+1560*a_11*tp^4*a_12^6*tq^12*a_22^3+108108*a_12^4*tq^10*tp^6*a_11^5*a_22^5-90090*a_12^4*tq^10*tp^6*a_11^4*a_22^4+34320*a_12^4*tq^10*tp^6*a_11^3*a_22^3-5940*a_12^4*tq^10*tp^6*a_11^2*a_22^2+396*a_12^4*tq^10*tp^6*a_11*a_22+10192*a_11^6*tp^11*a_21^3*tq^5*a_22^3-10920*a_11^7*tp^11*a_21^3*tq^5*a_22^4+28028*a_11^6*tp^10*a_21^2*tq^6*a_22^4-24024*a_11^7*tp^10*a_21^2*tq^6*a_22^5+56056*a_11^6*tp^9*a_21*tq^7*a_22^5-40040*a_11^7*tp^9*a_21*tq^7*a_22^6-40040*a_11^6*tp^7*a_12*tq^9*a_22^7+15400*a_11^4*tp^9*a_21*tq^7*a_22^3-5460*a_11^5*tp^12*a_21^6*tq^4*a_22^3+154440*a_11^5*tp^8*a_12^2*tq^8*a_22^3-27300*a_11^4*tp^5*a_12*tq^11*a_22^9-240*a_12^3*tq^13*tp^3*a_22^7+420*a_12^2*tq^12*tp^4*a_22^6+90090*a_11^4*tp^6*tq^10*a_22^8-20*a_12^5*tq^15*tp*a_22^9+90*a_12^4*tq^14*tp^2*a_22^8-90*a_12^8*tq^14*tp^2*a_22^4+36*a_12^9*tq^15*tp*a_22^5-40*a_11^3*tp^13*a_21^7*tq^3-1260*a_11^6*tp^12*a_21^2*tq^4-56*a_11^3*tp^11*a_21^3*tq^5+120*a_12^7*tq^13*tp^3*a_22^3-71280*a_11^5*tp^9*a_12*tq^7*a_22^2+4620*a_11^4*tp^10*a_21^2*tq^6*a_22^2-728*a_11^5*tp^12*a_21^4*tq^4*a_22-4368*a_11^5*tp^11*a_21^3*tq^5*a_22^2-16016*a_11^5*tp^10*a_21^2*tq^6*a_22^3-3960*a_11*tp^7*a_21*tq^9*a_22^4+14850*a_11^2*tp^8*a_21^2*tq^8*a_22^4+85800*a_11^4*tp^7*a_12^3*tq^9*a_22^3+30030*a_21^4*tq^6*tp^10*a_11^4*a_22^4-11440*a_21^4*tq^6*tp^10*a_11^3*a_22^3-180180*a_11^5*tp^7*a_12^3*tq^9*a_22^4-180*a_11^5*tp^14*a_21^8*tq^2*a_22+2548*a_11^2*tp^4*a_12^4*tq^12*a_22^6-840*a_11^2*tp^3*a_12^5*tq^13*a_22^7+27300*a_11^9*tp^12*a_21^2*tq^4*a_22^3-728*a_11*tp^4*a_12^4*tq^12*a_22^5+392*a_11*tp^3*a_12^5*tq^13*a_22^6-120*a_11*tp^2*a_12^6*tq^14*a_22^7+1980*a_21^4*tq^6*tp^10*a_11^2*a_22^2-132*a_21^4*tq^6*tp^10*a_11*a_22-16380*a_11^5*tp^11*a_21^5*tq^5*a_22^4-51480*a_11^3*tp^8*a_21^2*tq^8*a_22^5-40040*a_11^5*tp^9*a_21*tq^7*a_22^4-8190*a_11^2*tp^4*a_12^6*tq^12*a_22^4+420*a_11^4*tp^13*a_21^7*tq^3*a_22+900*a_11^9*tp^14*a_21^4*tq^2*a_22+1980*a_11^2*tp^7*a_12^3*tq^9*a_22-660*a_11*tp^9*a_21^3*tq^7*a_22^2+2*a_12^6*tq^16*a_22^10-6*a_12^4*tq^10*tp^6+36*a_12^5*tq^11*tp^5*a_22+84084*a_11^6*tp^8*tq^8*a_22^6-51480*a_11^7*tp^8*tq^8*a_22^7+34650*a_11^4*tp^8*tq^8*a_22^4-12*a_11^5*tp^15*a_21^9*tq+8190*a_11^2*tp^4*a_12^2*tq^12*a_22^8+3780*a_11^2*tp^3*a_12^7*tq^13*a_22^5-270270*a_11^6*tp^8*a_12^2*tq^8*a_22^4-1980*a_11*tp^8*a_21^2*tq^8*a_22^3+11880*a_11^4*tp^9*a_12*tq^7*a_22-2100*a_11^2*tp^3*a_12^3*tq^13*a_22^9+5040*a_11*tp^5*a_12*tq^11*a_22^6+90090*a_11^4*tp^8*a_21^2*tq^8*a_22^6+180180*a_11^6*tp^7*a_12^3*tq^9*a_22^5+9360*a_11^2*tp^5*a_12^5*tq^11*a_22^3+2*a_11^6*tp^16*a_21^10+a_12^8*tq^16*a_22^8+2*a_21^4*tq^6*tp^10+420*tq^10*tp^6*a_22^4+360*a_11^2*tp^11*a_21^5*tq^5*a_22+28*a_12^6*tq^14*tp^2*a_22^6-8*a_12^7*tq^15*tp*a_22^7+60*a_11^9*tp^15*a_21^5*tq-90*a_12^6*tq^12*tp^4*a_22^2+70*a_11^4*tp^12*a_21^4*tq^4+16632*a_11^5*tp^10*tq^6*a_22-72*a_11*tp^8*tq^8*a_22+27720*a_11^2*tp^6*tq^10*a_22^6-48048*a_11^10*tp^10*a_22^6*tq^6-32760*a_11^3*tp^5*a_12^5*tq^11*a_22^4-40040*a_11^4*tp^7*a_12*tq^9*a_22^5+28028*a_11^4*tp^6*a_12^2*tq^10*a_22^6-10920*a_11^4*tp^5*a_12^3*tq^11*a_22^7-44550*a_11^4*tp^8*a_12^2*tq^8*a_22^2+1260*a_11*tp^3*a_12^3*tq^13*a_22^8-3120*a_11^3*tp^11*a_21^5*tq^5*a_22^2-12*a_11*tp^11*a_21^5*tq^5+28*a_11^6*tp^14*a_21^6*tq^2+240*a_21*tq^9*tp^7*a_22^3+1512*a_11^5*tp^11*a_21*tq^5+90*a_21^2*tq^8*tp^8*a_22^2+28*a_11^2*tp^10*a_21^2*tq^6-270*a_11^8*tp^14*a_21^4*tq^2+1260*a_11^2*tp^8*tq^8*a_22^2)*t^2-1969110*a_11^8*tp^10*tq^10*a_22^8+755820*a_11^8*tp^9*a_12*tq^11*a_22^9+120*a_11^7*tp^17*a_21^7*tq^3-a_11^10*tp^20*a_21^10+34320*a_11^3*tp^10*tq^10*a_22^3-76440*a_11^3*tp^9*a_12*tq^11*a_22^4+114660*a_11^3*tp^8*a_12^2*tq^12*a_22^5-117600*a_11^3*tp^7*a_12^3*tq^13*a_22^6+81600*a_11^3*tp^6*a_12^4*tq^14*a_22^7-36720*a_11^3*tp^5*a_12^5*tq^15*a_22^8-3360*a_11^6*tp^15*a_21^5*tq^5*a_22-25200*a_11^6*tp^14*a_21^4*tq^6*a_22^2-117600*a_11^6*tp^13*a_21^3*tq^7*a_22^3-382200*a_11^6*tp^12*a_21^2*tq^8*a_22^4-6885*a_11^8*tp^16*a_21^6*tq^4*a_22^2+9690*a_11^9*tp^16*a_21^6*tq^4*a_22^3-36720*a_11^8*tp^15*a_21^5*tq^5*a_22^3+38760*a_11^9*tp^15*a_21^5*tq^5*a_22^4-137700*a_11^8*tp^14*a_21^4*tq^6*a_22^4+116280*a_11^9*tp^14*a_21^4*tq^6*a_22^5-385560*a_11^8*tp^13*a_21^3*tq^7*a_22^5-835380*a_11^8*tp^12*a_21^2*tq^8*a_22^6+3780*a_11^5*tp^14*a_21^4*tq^6*a_22+26460*a_11^5*tp^13*a_21^3*tq^7*a_22^2+114660*a_11^5*tp^12*a_21^2*tq^8*a_22^3+343980*a_11^5*tp^11*a_21*tq^9*a_22^4+1485120*a_11^7*tp^11*a_21*tq^9*a_22^6+2333760*a_11^7*tp^10*tq^10*a_22^7-1432080*a_11^7*tp^9*a_12*tq^11*a_22^8+503880*a_11^7*tp^8*a_12^2*tq^12*a_22^9-210*a_11^6*tp^16*a_21^6*tq^4+(150*tq^6*tp^2*a_22^4-112*a_11^3*tp^6*a_21^2*tq^2*a_22-336*a_11^3*tp^5*a_21*tq^3*a_22^2+144*a_11^2*tp^5*a_21*tq^3*a_22-336*a_11^2*tp^3*a_12*tq^5*a_22^3-420*a_11*tp^5*a_21^3*tq^3*a_22^2-112*a_11^6*tp^7*a_21*a_22*tq-784*a_11^5*tp^5*a_12*tq^3*a_22^2-980*a_11^4*tp^4*a_12^2*tq^4*a_22^2-784*a_11^3*tp^3*a_12^3*tq^5*a_22^2-392*a_11^2*tp^2*a_12^4*tq^6*a_22^2-112*a_11*tp*a_12^5*tq^7*a_22^2+32*a_11*tp*a_12^3*tq^7*a_22^4+280*a_11^4*tp^4*a_22^4*tq^4-16*a_11*tp^5*a_21*tq^3-14*a_11^6*tp^8*a_21^2-140*a_11*tp^6*a_21^4*tq^2*a_22+980*a_11^4*tp^5*a_12*tq^3*a_22+980*a_11^3*tp^4*a_12^2*tq^4*a_22+588*a_11^2*tp^3*a_12^3*tq^5*a_22+a_22^8*tq^8+10*a_12^2*tq^8*a_22^6-20*a_11*tp^7*a_21^5*tq-80*a_11*tp^4*tq^4*a_22+10*a_21^4*tq^2*tp^6+a_11^8*tp^8+a_12^8*tq^8+144*a_11*tp^3*a_12*tq^5*a_22^2-112*a_11*tp^2*a_12^2*tq^6*a_22^3+10*a_11^2*tp^8*a_21^6-16*a_11^3*tp^7*a_21^3*tq-560*a_11^3*tp^4*tq^4*a_22^3+24*a_11^2*tp^6*a_21^2*tq^2+360*a_11^2*tp^4*tq^4*a_22^2+4*tq^4*tp^4-84*a_11*tp^3*a_12^3*tq^5+200*a_21*tq^5*tp^3*a_22^3+28*a_12^5*tq^7*tp*a_22-60*a_12*tq^7*tp*a_22^5+a_21^8*tp^8+80*a_11^2*tp^7*a_21^5*a_22*tq+280*a_11^2*tp^6*a_21^4*a_22^2*tq^2+560*a_11^2*tp^5*a_21^3*a_22^3*tq^3+700*a_11^2*tp^4*a_21^2*a_22^4*tq^4+560*a_11^2*tp^3*a_21*a_22^5*tq^5+80*a_11*tp*a_12*tq^7*a_22^6-700*a_11*tp^4*a_21^2*tq^4*a_22^3+60*a_21^3*tq^3*tp^5*a_22+8*a_11^7*tp^7*a_12*tq+588*a_11^5*tp^6*tq^2*a_22+84*a_11^5*tp^7*a_21*tq+4*a_11^4*tp^8*a_21^4+4*a_12^4*tq^8*a_22^4-14*a_12^4*tq^6*tp^2+196*a_11*tp^2*a_12^4*tq^6*a_22+224*a_11^4*tp^5*a_21*a_22^3*tq^3+224*a_11^3*tp^3*a_12*tq^5*a_22^4+112*a_11^2*tp^2*a_12^2*tq^6*a_22^4-420*a_11*tp^2*tq^6*a_22^5-700*a_11*tp^3*a_21*tq^5*a_22^4-14*a_12^6*tq^8*a_22^2+28*a_11^6*tp^6*a_12^2*tq^2+56*a_11^5*tp^5*a_12^3*tq^3+70*a_11^4*tp^4*a_12^4*tq^4+56*a_11^3*tp^3*a_12^5*tq^5+28*a_11^2*tp^2*a_12^6*tq^6+8*a_11*tp*a_12^7*tq^7+280*a_11^2*tp^2*a_22^6*tq^6-392*a_11^6*tp^6*a_22^2*tq^2+8*a_21^7*tp^7*a_22*tq+28*a_21^6*tp^6*a_22^2*tq^2+56*a_21^5*tp^5*a_22^3*tq^3+70*a_21^4*tp^4*a_22^4*tq^4+56*a_21^3*tp^3*a_22^5*tq^5+28*a_21^2*tp^2*a_22^6*tq^6+8*a_21*tp*a_22^7*tq^7+32*a_11^4*tp^7*a_21^3*a_22*tq+112*a_11^4*tp^6*a_21^2*a_22^2*tq^2-16*a_12*tq^5*tp^3*a_22-280*a_11^3*tp^5*a_12*tq^3-210*a_11^2*tp^4*a_12^2*tq^4+24*a_12^2*tq^6*tp^2*a_22^2+150*a_21^2*tq^4*tp^4*a_22^2-16*a_12^3*tq^7*tp*a_22^3-210*a_11^4*tp^6*tq^2)*t^6+120*a_11^3*tp^13*a_21^3*tq^7+1560*a_11^3*tp^12*a_21^2*tq^8*a_22+9360*a_11^3*tp^11*a_21*tq^9*a_22^2+(36*a_21^2*tp^2*a_22^2*tq^2+24*a_21*tp*a_22^3*tq^3-a_11^2*tp^4*a_21^2+24*a_21^3*tp^3*a_22*tq-8*a_11^3*tp^3*a_12*tq-12*a_11^2*tp^2*a_12^2*tq^2-4*a_11^2*tp^3*a_21*a_22*tq-6*a_11^2*tp^2*a_22^2*tq^2-4*a_11*tp*a_12*tq^3*a_22^2-2*a_12^4*tq^4+2*a_12*tq^3*tp*a_22-8*a_11*tp*a_12^3*tq^3-a_12^2*tq^4*a_22^2+6*a_11*tp^2*tq^2*a_22+2*a_11*tp^3*a_21*tq-tq^2*tp^2+6*a_21^4*tp^4+6*a_22^4*tq^4-2*a_11^4*tp^4)*t^8-3360*a_11*tp^5*a_12^5*tq^15*a_22^6+2040*a_11*tp^4*a_12^6*tq^16*a_22^7-810*a_11*tp^3*a_12^7*tq^17*a_22^8+190*a_11*tp^2*a_12^8*tq^18*a_22^9+10*a_12*tq^11*tp^9*a_22-45*a_12^2*tq^12*tp^8*a_22^2+16320*a_11^2*tp^5*a_12^5*tq^15*a_22^7-6885*a_11^2*tp^4*a_12^6*tq^16*a_22^8+1710*a_11^2*tp^3*a_12^7*tq^17*a_22^9+10*a_11*tp^11*a_21*tq^9+110*a_11*tp^10*tq^10*a_22+10*a_12^9*tq^19*tp*a_22^9+2040*a_11^7*tp^16*a_21^6*tq^4*a_22+16320*a_11^7*tp^15*a_21^5*tq^5*a_22^2+81600*a_11^7*tp^14*a_21^4*tq^6*a_22^3+285600*a_11^7*tp^13*a_21^3*tq^7*a_22^4+742560*a_11^7*tp^12*a_21^2*tq^8*a_22^5-917280*a_11^6*tp^11*a_21*tq^9*a_22^5-1681680*a_11^6*tp^10*tq^10*a_22^6+1485120*a_11^6*tp^9*a_12*tq^11*a_22^7-835380*a_11^6*tp^8*a_12^2*tq^12*a_22^8+271320*a_11^6*tp^7*a_12^3*tq^13*a_22^9+252*a_11^5*tp^15*a_21^5*tq^5+756756*a_11^5*tp^10*tq^10*a_22^5-917280*a_11^5*tp^9*a_12*tq^11*a_22^6+(-a_12^8*tq^10*tp^2+330*a_11*tp^8*a_21^6*tq^4*a_22^3-45*tq^10*tp^2*a_22^8-45*a_11^8*tp^10*tq^2+14*a_11^4*tp^12*a_21^8+360*a_12^4*tq^8*tp^4*a_11*a_22-2700*a_12^4*tq^8*tp^4*a_11^2*a_22^2+6600*a_12^4*tq^8*tp^4*a_11^3*a_22^3+22*a_12^8*tq^10*tp^2*a_11*a_22-120*a_11^8*tp^11*a_21^3*a_22*tq-660*a_11^8*tp^10*a_21^2*a_22^2*tq^2-2200*a_11^8*tp^9*a_21*a_22^3*tq^3-7920*a_11^7*tp^7*a_12*tq^5*a_22^4-66*a_11^2*tp^2*a_22^10*tq^10-120*a_11^7*tp^9*a_12*tq^3-210*a_11^6*tp^8*a_12^2*tq^4-252*a_11^5*tp^7*a_12^3*tq^5-210*a_11^4*tp^6*a_12^4*tq^6-120*a_11^3*tp^5*a_12^5*tq^7-45*a_11^2*tp^4*a_12^6*tq^8-264*a_11^2*tp^2*a_12^4*tq^10*a_22^6-48*a_11*tp*a_12^5*tq^11*a_22^6-9240*a_11^6*tp^6*a_12^2*tq^6*a_22^4-7920*a_11^5*tp^5*a_12^3*tq^7*a_22^4-4950*a_11^4*tp^4*a_12^4*tq^8*a_22^4-2200*a_11^3*tp^3*a_12^5*tq^9*a_22^4-660*a_11^2*tp^2*a_12^6*tq^10*a_22^4-120*a_11*tp*a_12^7*tq^11*a_22^4-2700*a_11^2*tp^4*a_12^2*tq^8*a_22^4+18480*a_11^5*tp^6*a_12^2*tq^6*a_22^3-4*tq^6*tp^6+264*a_11*tp^2*a_12^4*tq^10*a_22^5-12*a_11^2*tp^11*a_21^9*a_22*tq-66*a_11^2*tp^10*a_21^8*a_22^2*tq^2-220*a_11^2*tp^9*a_21^7*a_22^3*tq^3-495*a_11^2*tp^8*a_21^6*a_22^4*tq^4-792*a_11^2*tp^7*a_21^5*a_22^5*tq^5-924*a_11^2*tp^6*a_21^4*a_22^6*tq^6-792*a_11^2*tp^5*a_21^3*a_22^7*tq^7-495*a_11^2*tp^4*a_21^2*a_22^8*tq^8-220*a_11^2*tp^3*a_21*a_22^9*tq^9-12*a_11*tp*a_12*tq^11*a_22^10-15120*a_11^5*tp^7*a_12*tq^5*a_22^2+924*a_11*tp^5*a_21^3*tq^7*a_22^6-2700*a_11^4*tp^8*a_21^2*tq^4*a_22^2-7200*a_11^4*tp^7*a_21*tq^5*a_22^3+7920*a_11^4*tp^5*a_12*tq^7*a_22^5-480*a_11^2*tp^7*a_21*tq^5*a_22-700*a_11^4*tp^8*tq^4-45*a_21^6*tq^4*tp^8*a_22^2+84*a_11^2*tp^10*a_21^6*tq^2+24*a_12^5*tq^11*tp*a_22^5-10*a_21^7*tq^3*tp^9*a_22+24*a_11*tp^7*a_21*tq^5-60*a_12^6*tq^10*tp^2*a_22^2+24*a_12*tq^7*tp^5*a_22+2*a_11*tp^11*a_21^9*tq-10*a_11*tp^3*a_12^7*tq^9+2*a_12^9*tq^11*tp*a_22+10*a_12*tq^11*tp*a_22^9+17640*a_11^2*tp^4*tq^8*a_22^6-18480*a_11^3*tp^4*tq^8*a_22^7-56*a_11*tp^9*a_21^5*tq^3-7056*a_11*tp^4*tq^8*a_22^5+112*a_21^3*tq^5*tp^7*a_22+392*a_21^2*tq^6*tp^6*a_22^2+784*a_21*tq^7*tp^5*a_22^3-60*a_12^4*tq^10*tp^2*a_22^4-784*a_12*tq^9*tp^3*a_22^5+392*a_12^2*tq^10*tp^2*a_22^6-112*a_12^3*tq^11*tp*a_22^7-56*a_11^3*tp^11*a_21^7*tq+18480*a_11^6*tp^7*a_12*tq^5*a_22^3+3360*a_11^3*tp^6*a_12^2*tq^6*a_22-616*a_11^3*tp^10*a_21^6*tq^2*a_22-600*a_11*tp^3*a_12^5*tq^9*a_22^2+1440*a_11^2*tp^5*a_12^3*tq^7*a_22+330*a_11^8*tp^9*a_12*tq^3*a_22+660*a_11^7*tp^8*a_12^2*tq^4*a_22+924*a_11^6*tp^7*a_12^3*tq^5*a_22+924*a_11^5*tp^6*a_12^4*tq^6*a_22+660*a_11^4*tp^5*a_12^5*tq^7*a_22+330*a_11^3*tp^4*a_12^6*tq^8*a_22+110*a_11^2*tp^3*a_12^7*tq^9*a_22+14*a_12^4*tq^12*a_22^8-880*a_11^3*tp^3*a_12^3*tq^9*a_22^6-4*a_12^6*tq^12*a_22^6-a_11^2*tp^12*a_21^10-3168*a_11^6*tp^7*a_21*a_22^5*tq^5-3168*a_11^5*tp^5*a_12*tq^7*a_22^6-1980*a_11^4*tp^4*a_12^2*tq^8*a_22^6+40*a_12^7*tq^11*tp*a_22^3-120*a_21*tq^9*tp^3*a_22^7+10*a_11^9*tp^11*a_21*tq+110*a_11^9*tp^10*tq^2*a_22+168*a_11*tp^6*tq^6*a_22-10*a_12^4*tq^8*tp^4+660*a_11*tp^4*a_21^2*tq^8*a_22^7-80*a_11*tp^5*a_12^3*tq^7+24*a_11^5*tp^11*a_21^5*tq-252*a_21^3*tq^7*tp^5*a_22^5+80*a_11^3*tp^9*a_21^3*tq^3-210*a_21^2*tq^8*tp^4*a_22^6+80*a_12^3*tq^9*tp^3*a_22^3-1680*a_11^2*tp^6*tq^6*a_22^2-280*a_11^2*tp^6*a_12^2*tq^6-12600*a_11^6*tp^8*tq^4*a_22^2-66*a_11^10*tp^10*a_22^2*tq^2+6930*a_11^4*tp^4*a_22^8*tq^8+2880*a_11^2*tp^5*a_12*tq^7*a_22^3+22*a_21^8*tq^2*tp^10*a_11*a_22+4400*a_11^7*tp^9*a_21*tq^3*a_22^2-2800*a_11^6*tp^9*a_21*tq^3*a_22+440*a_11*tp^2*a_12^6*tq^10*a_22^3+2880*a_11^3*tp^7*a_21*tq^5*a_22^2-600*a_11*tp^3*a_12^3*tq^9*a_22^4+13200*a_11^4*tp^5*a_12^3*tq^7*a_22^3-a_12^10*tq^12*a_22^2+14*a_21^4*tq^4*tp^8-10*a_12^8*tq^12*a_22^4-a_21^8*tq^2*tp^10-7200*a_11^3*tp^5*a_12^3*tq^7*a_22^2+2200*a_11^2*tp^3*a_12^5*tq^9*a_22^3+660*a_11*tp^7*a_21^5*tq^5*a_22^4-600*a_11^4*tp^9*a_21^3*tq^3*a_22+720*a_11*tp^4*a_12^2*tq^8*a_22^3-48*a_11^6*tp^11*a_21^5*a_22*tq-264*a_11^6*tp^10*a_21^4*a_22^2*tq^2-880*a_11^6*tp^9*a_21^3*a_22^3*tq^3-1980*a_11^6*tp^8*a_21^2*a_22^4*tq^4+13200*a_11^7*tp^8*tq^4*a_22^3+560*a_11^5*tp^9*a_21*tq^3-60*a_12^2*tq^8*tp^4*a_22^2+6720*a_11^3*tp^6*tq^6*a_22^3+5040*a_11^5*tp^8*tq^4*a_22-210*a_21^4*tq^6*tp^6*a_22^4-a_11^10*tp^12*a_21^2-10*a_11^8*tp^12*a_21^4+330*a_11*tp^3*a_21*tq^9*a_22^8+5040*a_11^4*tp^7*a_12*tq^5*a_22+264*a_11^5*tp^10*a_21^4*tq^2*a_22+1320*a_11^5*tp^9*a_21^3*tq^3*a_22^2+880*a_11^7*tp^10*a_21^2*tq^2*a_22+720*a_11^3*tp^8*a_21^2*tq^4*a_22-12*a_11^10*tp^11*a_21*a_22*tq-220*a_11^9*tp^9*a_12*tq^3*a_22^2-495*a_11^8*tp^8*a_12^2*tq^4*a_22^2-792*a_11^7*tp^7*a_12^3*tq^5*a_22^2-924*a_11^6*tp^6*a_12^4*tq^6*a_22^2-792*a_11^5*tp^5*a_12^5*tq^7*a_22^2-495*a_11^4*tp^4*a_12^6*tq^8*a_22^2-220*a_11^3*tp^3*a_12^7*tq^9*a_22^2-66*a_11^2*tp^2*a_12^8*tq^10*a_22^2-12*a_11*tp*a_12^9*tq^11*a_22^2+924*a_11^2*tp^2*a_12^2*tq^10*a_22^8+168*a_11*tp*a_12^3*tq^11*a_22^8+168*a_11^4*tp^11*a_21^7*a_22*tq+924*a_11^4*tp^10*a_21^6*a_22^2*tq^2+3080*a_11^4*tp^9*a_21^5*a_22^3*tq^3+6930*a_11^4*tp^8*a_21^4*a_22^4*tq^4+11088*a_11^4*tp^7*a_21^3*a_22^5*tq^5+12936*a_11^4*tp^6*a_21^2*a_22^6*tq^6+11088*a_11^4*tp^5*a_21*a_22^7*tq^7+980*tq^8*tp^4*a_22^4+7920*a_11^5*tp^7*a_21*tq^5*a_22^4+11088*a_11^5*tp^6*tq^6*a_22^5-60*a_11^4*tp^10*a_21^4*tq^2-120*a_21^5*tq^5*tp^7*a_22^3-560*a_11^3*tp^7*a_12*tq^5-3696*a_11^6*tp^6*a_22^6*tq^6+80*a_11^7*tp^11*a_21^3*tq+924*a_11*tp^6*a_21^4*tq^6*a_22^5+3960*a_11^5*tp^8*a_21^2*tq^4*a_22^3-a_12^2*tq^12*a_22^10-4*a_11^6*tp^12*a_21^6-480*a_11*tp^5*a_12*tq^7*a_22^2+17640*a_11^2*tp^6*a_21^2*tq^6*a_22^4-25872*a_11^3*tp^6*a_21^2*tq^6*a_22^5+21168*a_11^2*tp^5*a_21*tq^7*a_22^5-25872*a_11^3*tp^5*a_21*tq^7*a_22^6-6160*a_11^2*tp^3*a_12*tq^9*a_22^7-3080*a_11^3*tp^9*a_21^5*tq^3*a_22^2+840*a_11^2*tp^9*a_21^5*tq^3*a_22-504*a_11*tp^8*a_21^4*tq^4*a_22-9240*a_11^3*tp^8*a_21^4*tq^4*a_22^3+3780*a_11^2*tp^8*a_21^4*tq^4*a_22^2-2016*a_11*tp^7*a_21^3*tq^5*a_22^2-18480*a_11^3*tp^7*a_21^3*tq^5*a_22^4+10080*a_11^2*tp^7*a_21^3*tq^5*a_22^3-4704*a_11*tp^6*a_21^2*tq^6*a_22^3-7056*a_11*tp^5*a_21*tq^7*a_22^4+3920*a_11*tp^3*a_12*tq^9*a_22^6-1232*a_11*tp^2*a_12^2*tq^10*a_22^7+110*a_11*tp^9*a_21^7*tq^3*a_22^2+1320*a_11^2*tp^3*a_12^3*tq^9*a_22^5+3080*a_11^3*tp^3*a_12*tq^9*a_22^8-12600*a_11^4*tp^6*a_12^2*tq^6*a_22^2+110*a_11*tp^2*tq^10*a_22^9+40*a_12^5*tq^9*tp^3*a_22-4950*a_11^8*tp^8*a_22^4*tq^4+3960*a_11^3*tp^4*a_12^2*tq^8*a_22^5-7200*a_11^3*tp^5*a_12*tq^7*a_22^4-60*a_11^2*tp^8*a_21^2*tq^4-12600*a_11^4*tp^6*tq^6*a_22^4-280*a_11^6*tp^10*a_21^2*tq^2)*t^4+742560*a_11^5*tp^8*a_12^2*tq^12*a_22^7-385560*a_11^5*tp^7*a_12^3*tq^13*a_22^8+116280*a_11^5*tp^6*a_12^4*tq^14*a_22^9-210*a_11^4*tp^14*a_21^4*tq^6-2940*a_11^4*tp^13*a_21^3*tq^7*a_22-19110*a_11^4*tp^12*a_21^2*tq^8*a_22^2-76440*a_11^4*tp^11*a_21*tq^9*a_22^3+271320*a_11^9*tp^13*a_21^3*tq^7*a_22^6+503880*a_11^9*tp^12*a_21^2*tq^8*a_22^7+755820*a_11^9*tp^11*a_21*tq^9*a_22^8+923780*a_11^9*tp^10*tq^10*a_22^9-45*a_11^8*tp^18*a_21^8*tq^2+190*a_11^9*tp^18*a_21^8*tq^2*a_22-810*a_11^8*tp^17*a_21^7*tq^3*a_22+1710*a_11^9*tp^17*a_21^7*tq^3*a_22^2-210210*a_11^4*tp^10*tq^10*a_22^4+343980*a_11^4*tp^9*a_12*tq^11*a_22^5-382200*a_11^4*tp^8*a_12^2*tq^12*a_22^6+285600*a_11^4*tp^7*a_12^3*tq^13*a_22^7-137700*a_11^4*tp^6*a_12^4*tq^14*a_22^8+38760*a_11^4*tp^5*a_12^5*tq^15*a_22^9-20*a_11^10*tp^19*a_21^9*a_22*tq-184756*a_11^10*tp^10*a_22^10*tq^10-190*a_11^10*tp^18*a_21^8*a_22^2*tq^2-1140*a_11^10*tp^17*a_21^7*a_22^3*tq^3-4845*a_11^10*tp^16*a_21^6*a_22^4*tq^4-15504*a_11^10*tp^15*a_21^5*a_22^5*tq^5-38760*a_11^10*tp^14*a_21^4*a_22^6*tq^6-77520*a_11^10*tp^13*a_21^3*a_22^7*tq^7-125970*a_11^10*tp^12*a_21^2*a_22^8*tq^8-167960*a_11^10*tp^11*a_21*a_22^9*tq^9+120*a_12^3*tq^13*tp^7*a_22^3-210*a_12^4*tq^14*tp^6*a_22^4+252*a_12^5*tq^15*tp^5*a_22^5-210*a_12^6*tq^16*tp^4*a_22^6+120*a_12^7*tq^17*tp^3*a_22^7-45*a_12^8*tq^18*tp^2*a_22^8-540*a_11*tp^9*a_12*tq^11*a_22^2+1560*a_11*tp^8*a_12^2*tq^12*a_22^3-2940*a_11*tp^7*a_12^3*tq^13*a_22^4+3780*a_11*tp^6*a_12^4*tq^14*a_22^5;

f:=37038816*tp^7*z^4+5111520*tp^6*z^3+3653712972*tp^10*z^7+35616*tp^4*z+966180200*tp^9*z^6+869216*tp^3*z^12*c^4+432*c^5*z^12+296*c^6*z^15+11485697220*tp^11*z^8+202173718500*tp^16*z^13+173444836500*tp^15*z^12+118321173300*tp^14*z^11+30111878140*tp^12*z^9+65690788800*tp^13*z^10+144*c^2*z^3+210366432*tp^8*z^5+523200*tp^5*z^2+48*c^8*z^21+144*c^7*z^18+448*c^4*z^9+320*c^3*z^6+180652680000*tp^17*z^14+116482340000*tp^18*z^15+10*c^9*z^24+48411000000*tp^19*z^16+9801000000*tp^20*z^17+c^10*z^27+841536*tp^3*z^9*c^3+507198110*tp^8*z^17*c^4+1397611840*tp^8*z^14*c^3+237712120*tp^7*z^16*c^4+490857440*tp^7*z^13*c^3+85278616*tp^6*z^15*c^4+138563744*tp^6*z^12*c^3+5175664*tp^4*z^13*c^4+5786384*tp^4*z^10*c^3+23785744*tp^5*z^14*c^4+31568016*tp^5*z^11*c^3+9440*c^4*z^10*tp+8080*c^5*z^13*tp+82144*c^5*z^14*tp^2+17609500000*tp^15*z^18*c^2+3958749410*tp^9*z^9*c+560144*c^5*z^15*tp^3+4720*c^6*z^16*tp+2768692*c^5*z^16*tp^4+40368*c^6*z^17*tp^2+10156652*c^5*z^17*tp^5+222728*c^6*z^18*tp^3+1840*c^7*z^19*tp+27647524*c^5*z^18*tp^6+848838*c^6*z^19*tp^4+12336*c^7*z^20*tp^2+131735904000*tp^15*z^15*c+41532038400*tp^13*z^16*c^2+7372436080*tp^11*z^17*c^3+802604540*tp^9*z^18*c^4+54528788*c^5*z^19*tp^7+2234932*c^6*z^20*tp^5+49616*c^7*z^21*tp^3+94790196000*tp^16*z^16*c+33825184400*tp^14*z^17*c^2+6922140960*tp^12*z^18*c^3+890573674*tp^10*z^19*c^4+74083486*c^5*z^20*tp^8+3928694*c^6*z^21*tp^6+124624*c^7*z^22*tp^4+440*c^8*z^22*tp+2012*c^8*z^23*tp^2+4127390000*tp^13*z^19*c^3+621613500*tp^11*z^20*c^4+62384510*c^5*z^21*tp^9+4172008*c^6*z^22*tp^7+179280*c^7*z^23*tp^5+4492*c^8*z^24*tp^3+11880499304*tp^10*z^10*c+29569566980*tp^11*z^11*c+5342994180*tp^9*z^12*c^2+60501580210*tp^12*z^12*c+12694615238*tp^10*z^13*c^2+100281965050*tp^13*z^13*c+24256797740*tp^11*z^14*c^2+3162088960*tp^9*z^15*c^3+131567213300*tp^14*z^14*c+36443734105*tp^12*z^15*c^2+5568381696*tp^10*z^16*c^3+1834181761*c^2*z^11*tp^8+517810248*c^2*z^10*tp^7+120707776*c^2*z^9*tp^6+23247760*c^2*z^8*tp^5+800*tp*z*c+11456*tp^2*z^2*c+122944*tp^3*z^3*c+3520*tp*z^4*c^2+1081744*tp^4*z^4*c+48192*tp^2*z^5*c^2+7976240*tp^5*z^5*c+475168*tp^3*z^6*c^2+7360*tp*z^7*c^3+49295808*tp^6*z^6*c+3685768*tp^4*z^7*c^2+93824*tp^2*z^8*c^3+109168*tp^2*z^11*c^4+1099069698*c*z^8*tp^8+254701584*c*z^7*tp^7+9840600000*tp^18*z^18*c+4444150000*tp^16*z^19*c^2+1188820000*tp^14*z^20*c^3+208601500*tp^12*z^21*c^4+25088060*tp^10*z^22*c^5+2094401*c^6*z^23*tp^8+119840*c^7*z^24*tp^6+4498*c^8*z^25*tp^4+43806300000*tp^17*z^17*c+50*c^9*z^25*tp+100*c^9*z^26*tp^2;

varphi:=-7680*c^9*z^21*u^2+73728*c^7*z^15*u^2+80833856*I*u*tp^8*z^17*c^5-13717504*I*u*c^3*z^5*tp^2-358400*tp*u^3*c^4*z^7+2867712*tp^2*u^3*c^6*z^14-4979712*tp^2*u^3*c^4*z^8-233984*I*u*tp^5*c^7*z^20-267776*I*u*tp^6*c^7*z^21+2408448*c^2*z^2*tp^2*u-384768*tp^3*z^21*c^8*u+1388544*I*u^2*c^6*z^13*tp-983040*I*u^2*c^4*z^7*tp+20265216*I*u^3*tp^5*z^14*c^5+366845440*tp^10*u^3*z^4-2187264*tp^7*u^3*z-17920*tp*u^2*c^9*z^22+229376*tp*u^2*c^3*z^4-1622016*c^5*z^10*tp*u^2+5502464*I*u^2*c^6*z^14*tp^2+835567484*tp^20*u^3*z^14-3761823744*I*u*tp^10*z^13*c^3+50427947712*I*u*tp^14*z^11*c-40808196480*I*u*tp^13*z^10*c+8401277704*tp^18*u^3*z^12-3626378980*tp^19*u^3*z^13-13160363040*tp^17*u^3*z^11+1084476928*tp^8*u*c^2*z^8-65728*tp^3*u^3*c^8*z^21-1312*tp^4*u^3*z^22*c^8-3375919360*tp^9*u*c^2*z^9+2732032*tp^3*u^3*c^2*z^3-13228515584*tp^11*u*z^11*c^2+8865792*tp^4*u^3*c^2*z^4-67490560*tp^7*u^3*z^13*c^4-178281280*tp^9*u^3*z^15*c^4+50531960*tp^12*u^3*z^18*c^4+232046592*tp^6*u*c^2*z^6-230715392*tp^7*u*c^2*z^7-3994624*tp^6*u^3*z^12*c^4-6629376*I*u^3*c*z^3*tp^6-12791808*I*u^3*tp^3*z^6*c^3+17217536*I*u^3*tp^7*z^4*c+17783432184*I*tp^16*z^10-868512*tp^8*u^3*z^20*c^6-20568064*tp^3*u^3*c^4*z^9+5819392*tp^3*u^3*c^6*z^15-4192489984*tp^14*u^3*z^14*c^2+67657728*tp^4*u*z^4*c^2+3212160*tp^5*u^3*c^6*z^17+123900800*tp^8*u^3*z^14*c^4-1134784*tp^6*u^3*c^6*z^18+18038784*tp^3*u*z^3*c^2-39248896*tp^4*u^3*c^4*z^10+192576864*tp^10*u^3*z^16*c^4-133686720*tp^11*u^3*z^17*c^4-1089490432*I*u*tp^8*z^11*c^3+3383296*I*u*c*z^2*tp^5+4861440*tp^4*u^3*c^6*z^16+3429205632*tp^11*u^3*c^2*z^11+5268723200*tp^13*u^3*z^13*c^2-4857649056*tp^12*u^3*z^12*c^2+2230426816*tp^15*u^3*z^15*c^2-120479744*tp^3*u*z^9*c^4+128937984*tp^5*u*z^5*c^2+76865536*tp^7*u^3*z^7*c^2+816602880*tp^9*u^3*c^2*z^9-1940308224*tp^10*u^3*c^2*z^10+19535872*tp^5*u^3*z^5*c^2-323569408*tp^8*u^3*c^2*z^8+1513728*tp^7*u^3*c^6*z^19-3314688*tp^6*u^3*z^6*c^2-246784*tp^5*u^2*z^20*c^7-7360*tp^2*u^2*c^9*z^23+3264288*tp^8*u*z^20*c^6+16045116384*tp^14*u*z^14*c^2-193359520*tp^12*u*z^18*c^4-5763584*tp^7*u*z^19*c^6-637103108*tp^16*u^3*z^16*c^2-51841536*tp^5*u^3*z^11*c^4+931105792*tp^8*u^2*c^3*z^11-377171968*tp^7*u^2*c^3*z^10-3905536*tp^6*u^2*c*z^3+3534848*tp^5*u^2*c*z^2+215296*tp^6*u^2*z^21*c^7+12249045504*tp^11*u^2*z^8*c-35734912*tp^6*u^2*c^5*z^15-6864128*tp^5*u^2*c^5*z^14+3396355328*tp^10*u^2*z^13*c^3+44817408*tp^4*u^2*c^3*z^7-412178944*tp^8*u^2*c*z^5+116917248*tp^7*u^2*c*z^4+60479168*tp^9*u^2*z^18*c^5-23569537280*tp^12*u^2*z^9*c-33350144*tp^4*u^2*c^5*z^13-22917120*tp^3*u^2*c^5*z^12+3588096*tp^2*u^2*c^3*z^5+3883119008*tp^12*u^2*z^15*c^3+1762204160*tp^9*u^2*z^6*c+29214720*tp^5*u^2*z^8*c^3-5076811776*tp^10*u^2*z^7*c+122496000*tp^6*u^2*z^9*c^3+819840*tp^4*u^2*c^7*z^19+1454080*tp^3*u^2*c^7*z^18-72043904*tp^8*u^2*z^17*c^5+57717504*tp^7*u^2*z^16*c^5-9603072*tp^2*u^2*c^5*z^11-2101241856*tp^9*u^2*z^12*c^3-27200704*tp^10*u^2*z^19*c^5+1645568*tp^2*u^2*c^7*z^17+761402176*tp^14*u^2*z^17*c^3+14665824240*tp^17*u^2*z^14*c+36654278080*tp^13*u^2*z^10*c-3739165540*tp^18*u^2*z^15*c+16990208*tp^3*u^2*c^3*z^6-45315662688*tp^14*u^2*z^11*c-4273441792*tp^11*u^2*z^14*c^3-30785006360*tp^16*u^2*z^13*c-8537023296*tp^15*u*z^15*c^2-2342178176*tp^13*u^2*z^16*c^3+43487114304*tp^15*u^2*z^12*c-20175357376*tp^13*u*z^13*c^2+9234176*tp^6*u*z^18*c^6-294912*c^6*z^12*u-1013760*tp*u*c^4*z^7+697610240*tp^9*u*z^15*c^4+1382400*tp*u*c^6*z^13-236160*tp*u*c^8*z^19+512508160*tp^11*u*z^17*c^4-47232*tp^4*u*c^8*z^22+18554983616*tp^12*u*z^12*c^2+2438490072*tp^16*u*z^16*c^2-692928*tp^2*u*z^20*c^8-731786816*tp^10*u*z^16*c^4+12999168*tp^5*u*c^6*z^17+35001088*tp^4*u*c^6*z^16+14469120*tp^2*u*c^6*z^14+32577536*tp^3*u*c^6*z^15-26698752*tp^2*u*c^4*z^8-311128064*tp^6*u*z^12*c^4+154357760*tp^7*u*z^13*c^4-292371456*tp^5*u*z^11*c^4-267247616*tp^4*u*z^10*c^4-470315840*tp^8*u*z^14*c^4+7227134592*tp^10*u*z^10*c^2+13879860272*tp^19*u*z^13+22947399936*tp^13*u*z^7-38665618048*tp^14*u*z^8+50371025640*tp^17*u*z^11+345214464*tp^9*u*z^3-32155653476*tp^18*u*z^12+53103061632*tp^15*u*z^9-58521555408*tp^16*u*z^10-11121560320*tp^12*u*z^6-67093504*tp^8*u*z^2+73728*c^4*z^6*u+96768*c^8*z^18*u-2304*c^10*z^24*u-73728*c^5*z^9*u^2-2560*tp*c^9*z^22+32768*tp*c^3*z^4+1129717920*I*u^3*tp^12*z^15*c^3+5586606336*I*u*tp^10*z^7*c-53006848*I*u*tp^7*z^16*c^5-116736*I*c^4*z^6+7120896*tp^7*u*z+4411440128*tp^11*u*z^5-1402930432*tp^10*u*z^4-67486400*I*u*tp^9*z^18*c^5+30248800*I*u*tp^10*z^19*c^5-125888*tp^2*u^3*z^20*c^8-68480*tp*u^3*c^8*z^19-8192*c^6*z^12*u^3+2048*c^4*z^6*u^3+2688*c^8*z^18*u^3-64*c^10*z^24*u^3-400896*I*u^3*tp^4*z^19*c^7+15438848*I*u^3*c^5*z^12*tp^3+16640*tp^2*c^9*z^23+86530560*I*u*tp^6*z^15*c^5+1409024*I*u*c*z*tp^4-2015610368*I*u*tp^9*z^6*c+11748906880*I*tp^14*z^8+360448*tp^2*u^3*c^2*z^2-1149110272*tp^11*u^3*z^5+16579584*tp^8*u^3*z^2+7680*I*tp*u^3*c^9*z^22-98304*I*tp*u^3*c^3*z^4-1087248228*I*u^3*tp^18*z^15*c+4264425240*I*u^3*tp^17*z^14*c+4763545600*I*u*tp^11*z^14*c^3-48399027072*I*u*tp^15*z^12*c-4319897664*I*u*tp^12*z^15*c^3+2911577728*tp^12*u^3*z^6+10105391200*tp^14*u^3*z^8+663552*c^7*z^16*tp*u^2-223104*I*u^2*c^8*z^20*tp^2+475184128*I*u^3*tp^9*z^6*c+293686528*I*u^3*tp^8*z^11*c^3+221184*I*u^3*c*z^2*tp^5+20981760*I*tp^8*z^2-5989944128*tp^13*u^3*z^7+5314624*I*u^2*tp^6*z^18*c^6+624894720*I*u^2*tp^9*z^15*c^4-15216*I*u^2*tp^4*z^22*c^8-1340409856*I*tp^11*z^5-13872958848*tp^15*u^3*z^9-91388928*tp^9*u^3*z^3+15290151000*tp^16*u^3*z^10-3198110796*tp^20*u*z^14+500736*tp*u^3*c^6*z^13+34261267664*I*u*tp^16*z^13*c-13683505664*I*u*tp^11*z^8*c+26199738240*I*u*tp^12*z^9*c+20834816*I*u^3*c^5*z^13*tp^4-21502464*I*u^3*tp^8*z^17*c^5+12644618240*I*u^3*tp^15*z^12*c+3378846976*I*tp^12*z^6-408493440*I*u^2*tp^8*z^14*c^4-29484032*I*u^2*c^4*z^9*tp^3-58828288*I*u^2*c^4*z^10*tp^4-103908352*I*tp^9*z^3-7670733056*I*u^2*tp^15*z^15*c^2+2191065868*I*u^2*tp^16*z^16*c^2-153216*I*c^8*z^18+3648*I*c^10*z^24+466944*I*c^6*z^12-16137311616*I*tp^15*z^9-4217811504*I*tp^19*z^13+427232768*I*tp^10*z^4-6974356480*I*tp^13*z^7-15306760488*I*tp^17*z^11+971841824*I*tp^20*z^14-1961984*I*tp^7*z-640*I*c^9*z^21*u^3+52862976*I*c^2*z^7*tp^7-336323840*I*c^2*z^8*tp^8+1715456*I*tp^7*z^19*c^6+155136*I*tp^3*z^21*c^8+6144*I*c^7*z^15*u^3-6144*I*c^5*z^9*u^3-23040*I*c^9*z^21*u+221184*I*c^7*z^15*u-221184*I*c^5*z^9*u+98304*I*c^6*z^12*u^2-24576*I*c^4*z^6*u^2-32256*I*c^8*z^18*u^2+768*I*c^10*z^24*u^2+12864*I*tp^4*z^22*c^8-985760*I*tp^8*z^20*c^6+131745792*I*c^4*z^11*tp^5+125869568*I*c^4*z^12*tp^6+1029683456*I*tp^9*z^9*c^2-706560*I*c^4*z^7*tp+9964544*I*c^4*z^8*tp^2-3799552*I*c^6*z^14*tp^2+222203872*I*tp^10*z^16*c^4-59520*I*c^8*z^19*tp+240576*I*c^8*z^20*tp^2-1523712*I*c^2*z^2*tp^2-6134016*I*tp^5*z^17*c^6-8835072*I*c^2*z^3*tp^3-155784320*I*tp^11*z^17*c^4+58754080*I*tp^12*z^18*c^4+4161411756*I*u*tp^18*z^15*c-16321974744*I*u*tp^17*z^14*c-252928*I*tp*u^3*c^7*z^16+569344*I*tp*u^3*c^5*z^10-2342912*I*u^3*c^3*z^5*tp^2-659034368*I*u^2*tp^10*z^16*c^4-168960*I*u^2*c^8*z^19*tp+430080*I*u^2*c^2*z^2*tp^2-672896*I*u^2*tp^5*z^17*c^6+3145728*I*u^2*c^2*z^3*tp^3+460213600*I*u^2*tp^11*z^17*c^4-173760520*I*u^2*tp^12*z^18*c^4-11851338112*I*u^2*tp^11*c^2*z^11+16686335776*I*u^2*tp^12*c^2*z^12-2986471424*I*u^2*tp^9*z^9*c^2+6550784640*I*u^2*tp^10*z^10*c^2+11131904*I*u^2*c^2*z^4*tp^4+3034112*I*u^2*tp^5*z^5*c^2+53492224*I*u^2*tp^6*z^6*c^2+8610304*I*u^2*c^6*z^15*tp^3+8431744*I*u^2*c^6*z^16*tp^4+215619840*I*u^2*tp^7*z^13*c^4+2947712*I*u^2*tp^8*z^20*c^6-28199168*I*u^2*c^4*z^11*tp^5-100700032*I*u^2*c^4*z^12*tp^6-325444608*I*u^2*c^2*z^7*tp^7+950852096*I*u^2*c^2*z^8*tp^8-5373440*I*u^2*tp^7*z^19*c^6-78144*I*u^2*tp^3*z^21*c^8-18124358880*I*u^2*tp^13*z^13*c^2+14417740592*I*u^2*tp^14*z^14*c^2+2606880000*I*u*tp^13*z^16*c^3-847374080*I*u*tp^14*z^17*c^3+32960*I*u*tp^2*c^9*z^23-368640*I*u*tp*c^3*z^4+28800*I*u*tp*c^9*z^22-5853184*I*u*tp^3*z^18*c^7+1474560*I*u*c^5*z^10*tp+26142720*I*u*c^5*z^11*tp^2-334270464*I*u*c^3*z^8*tp^5-453928960*I*u*c^3*z^9*tp^6+87650304*I*u*c^5*z^12*tp^3+142742016*I*u*c^5*z^13*tp^4+18137088*I*u*c*z^3*tp^6-78659584*I*u*tp^3*z^6*c^3-124749824*I*u*tp^7*z^4*c-225245184*I*u*tp^4*z^7*c^3+434763776*I*u*tp^8*z^5*c-783360*I*u*c^7*z^16*tp-4508160*I*u*c^7*z^17*tp^2+223877120*I*u*tp^7*z^10*c^3+2352173056*I*u*tp^9*z^12*c^3-8713216*I*u^2*c^4*z^8*tp^2+102884352*I*u*tp^5*z^14*c^5-3347200*I*u*tp^4*z^19*c^7+2594241472*I*tp^15*z^15*c^2-741007868*I*tp^16*z^16*c^2+4024946432*I*tp^11*c^2*z^11-5636281856*I*tp^12*c^2*z^12-2189006720*I*tp^10*z^10*c^2-28043264*I*c^2*z^4*tp^4-52505600*I*tp^5*z^5*c^2-89367040*I*tp^6*z^6*c^2-12385280*I*c^6*z^15*tp^3-14341120*I*c^6*z^16*tp^4-33303040*I*tp^7*z^13*c^4+145899200*I*tp^8*z^14*c^4+52645888*I*c^4*z^9*tp^3+116826112*I*c^4*z^10*tp^4-211988800*I*tp^9*z^15*c^4-3377024*I*tp^6*z^18*c^6+6131520192*I*tp^13*z^13*c^2-4875675616*I*tp^14*z^14*c^2+1047552*I*c^6*z^13*tp-52584086808*I*u^2*tp^16*z^10-57986560*I*u^2*tp^8*z^2-9999199680*I*u^2*tp^12*z^6-34747295008*I*u^2*tp^14*z^8-1257374336*I*u^2*tp^10*z^4+20611680320*I*u^2*tp^13*z^7+45259948808*I*u^2*tp^17*z^11-2873607803*I*u^2*tp^20*z^14+7093248*I*u^2*tp^7*z+3962569728*I*u^2*tp^11*z^5+314207488*I*u^2*tp^9*z^3-28892916516*I*u^2*tp^18*z^12+47712750784*I*u^2*tp^15*z^9+12471511820*I*u^2*tp^19*z^13-8951471352*I*u^3*tp^16*z^13*c+3539411712*I*u^3*tp^11*z^8*c-6865253888*I*u^3*tp^12*z^9*c-154496*I*u^3*tp^5*c^7*z^20+63808*I*u^3*tp^6*c^7*z^21+17442048*I*u^3*tp^9*z^18*c^5-7920480*I*u^3*tp^10*z^19*c^5-680979232*I*u^3*tp^13*z^16*c^3+221397552*I*u^3*tp^14*z^17*c^3-13177986560*I*u^3*tp^14*z^11*c-1239332352*I*u^3*tp^11*z^14*c^3+10653216000*I*u^3*tp^13*z^10*c-2678400*I*u^3*tp^6*z^15*c^5-113447936*I*u^3*tp^7*z^10*c^3-588883200*I*u^3*tp^9*z^12*c^3+998412928*I*u^3*tp^10*z^13*c^3+5120*I*u^3*tp^2*c^9*z^23-1038336*I*u^3*tp^3*z^18*c^7-1509094912*I*u^3*tp^10*z^7*c+17119488*I*u^3*tp^7*z^16*c^5+5122048*I*u^3*c^5*z^11*tp^2-55093248*I*u^3*c^3*z^8*tp^5-10013696*I*u^3*c^3*z^9*tp^6-2207744*tp^3*z^18*c^7+1690185728*tp^10*z^7*c-14281728*tp^7*z^16*c^5-1363968*c^5*z^10*tp+7686144*c^5*z^11*tp^2-148428800*c^3*z^8*tp^5-184443904*c^3*z^9*tp^6-1232896*c*z*tp^4-618162176*tp^9*z^6*c-1319424*tp^4*z^19*c^7+35260416*c^5*z^12*tp^3+60431360*c^5*z^13*tp^4+24694976*tp^8*z^17*c^5-6733824*c^3*z^5*tp^2-341432832*tp^8*z^11*c^3-2099200*c*z^2*tp^5+2606080*c*z^3*tp^6-37478400*tp^3*z^6*c^3-39702528*tp^7*z^4*c-100261888*tp^4*z^7*c^3-36480*c^9*z^21+350208*c^7*z^15-350208*c^5*z^9+129382400*tp^8*z^5*c+377856*c^7*z^16*tp-1265152*c^7*z^17*tp^2+46820864*tp^5*z^14*c^5+33878272*tp^6*z^15*c^5+38182912*tp^7*z^10*c^3+714837248*tp^9*z^12*c^3-1141217152*tp^10*z^13*c^3+15323293376*tp^14*z^11*c-12402929536*tp^13*z^10*c+1448523264*tp^11*z^14*c^3-14707668992*tp^15*z^12*c-1312482432*tp^12*z^15*c^3+10411289464*tp^16*z^13*c-4164810240*tp^11*z^8*c+7957211392*tp^12*z^9*c+1264569664*tp^18*z^15*c-4959922720*tp^17*z^14*c-148480*tp^5*c^7*z^20-91904*tp^6*c^7*z^21-20520704*tp^9*z^18*c^5+9191296*tp^10*z^19*c^5+792210304*tp^13*z^16*c^3-257498624*tp^14*z^17*c^3-32184320*I*u^3*tp^4*z^7*c^3-150352384*I*u^3*tp^8*z^5*c-871936*I*u^3*c^7*z^17*tp^2+9771458220*I*tp^18*z^12;
